Additional moments and x-space approximations of four-loop splitting functions in QCD

We have extended our previous computations of the even-N moments of the flavour-singlet four-loop splitting functions to N = 12 for the pure-singlet quark case and N = 10 for all other cases. These results, obtained using physical quantities in inclusive deep-inelastic scattering, have been and will be used to validate conceptionally much more challenging determinations of these splitting functions from off-shell operator matrix elements (OMEs). For the quark-gluon and gluon-gluon splitting functions, which have yet to be computed to higher N using OMEs, we construct approximations based on our moments and endpoint constraints, where we present new large-x results for the gluon-gluon case. These approximations facilitate an approximate N^3LO evolution of parton distributions which are sufficiently accurate outside the region of small momentum fractions x.

==> anc/ABCDg4-anc.h <==

* ---------------------------------------------------------------------
*
*   Analytical results for the fourth-order coefficients Ag4, Bg4, 
*   Cg4 and Dg4 of the large-x expansion of the MSbar gluon-gluon 
*   splitting function P_gg(x) as defined and specified 
*   - including numerical values, see xPgg3a.f - in eqs. (13)-(21) of 
*
*       Additional moments and x-space approximations
*         of four-loop splitting functions in QCD
*       S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt
*       DESY 23-150, Nikhef 2023-016, LTH 1354
*
*   Ag4 is identical to the four-loop cusp anomalous dimension, 
*   already determined by others in refs. [29,30] of the paper. 
*   The nf parts of Bg4 were given before in 
*
*       G. Das, S. Moch and A. Vogt
*       arXiv:2004.00563 = Phys. Lett. B807 (2020) 135546,
*
*   the remaining results are new.
*
*   Notations: z`i'=zeta_`i' are values of Riemann's zeta-function.
*              nf denotes the number of light flavours, for the 
*              group invariants see the paper. The perturbative 
*              expansion is written in terms of alpha_s/(4*pi). 
* 
* ---------------------------------------------------------------------

 L  Ag4 =
       + [d4AA/na] * (  - 128*z2 + 128/3*z3 - 384*z3^2 + 3520/3*z5 - 992*z6 )

       + nf*[d4RA/na] * ( 256*z2 - 256/3*z3 - 1280/3*z5 )

       + ca*nf^3 * (  - 32/81 + 64/27*z3 )

       + ca*cf*nf^2 * ( 2392/81 - 640/9*z3 + 32*z4 )

       + ca*cf^2*nf * ( 572/9 + 592/3*z3 - 320*z5 )

       + ca^2*nf^2 * ( 923/81 - 608/81*z2 + 2240/27*z3 - 112/3*z4 )

       + ca^2*cf*nf * (  - 34066/81 + 440/3*z2 - 352/5*z2^2 + 3712/9*z3 
          - 128*z3*z2 + 160*z5 )

       + ca^3*nf * (  - 24137/81 + 20320/81*z2 - 352/15*z2^2 - 23104/27*z3 
          + 448/3*z3*z2 + 2096/9*z5 )

       + ca^4 * ( 84278/81 - 88400/81*z2 + 20944/27*z3 - 352/3*z3*z2 - 16*z3^2
          + 1804*z4 - 3608/9*z5 - 2504/3*z6 );

  L Bg4 =
       + [d4AA/na] * (  - 800/9 + [B4(D4RA/nc)] + 1184/3*z2 - 1016/15*z2^2 
          + 5984/315*z2^3 - 784/3*z3 - 272*z3*z2 + 760/3*z5 )

       + nf*[d4RA/na] * ( 1952/9 + [B4(nf*D4RR/nc)] - 2368/3*z2 + 1312/3*z3  
          + 544*z3*z2 + 1016/3*z4 - 1520/3*z5 - 1496/9*z6 )

       + nf^2 * (  - 704/9*[d4RR/na] + 512/3*[d4RR/na]*z3 )

       + cf*nf^3 * ( 154/243 )

       + cf^2*nf^2 * ( 338/27 - 176/9*z3 )

       + cf^3*nf * ( 23 )

       + ca*nf^3 * ( 5/243 )

       + ca*cf*nf^2 * ( 3910/243 + 160/9*z3 )

       + ca*cf^2*nf * (  - 2723/27 + [B4(nf*cf^3)] - 162*z2 + 2948/9*z3 
          + 256/3*z3*z2 - 224*z3^2 + 204*z4 - 912*z5 + 6434/9*z6 )

       + ca^2*nf^2 * ( 1352/81 + 37/27*z2 + 289/27*z3 - 32/9*z3*z2 + 200/27*z4
          - 8/9*z5 )

       + ca^2*cf*nf * ( 23566/243 + [B4(nf*cf^2*ca)] + 4198/27*z2 + 8854/27*z3
          - 2744/9*z3*z2 + 1928/3*z3^2 - 27269/27*z4 + 6712/9*z5 - 2879/9*z6 )

       + ca^3*nf * (  - 8075/108 - 1/48*[B4(nf*D4RR/nc)] 
          - 1/2*[B4(nf*cf^2*ca)] - 1/4*[B4(nf*cf^3)] - 6155/54*z2 
          - 22714/27*z3 + 1874/9*z3*z2 - 1268/3*z3^2 + 7789/18*z4 + 919/9*z5 
          + 1777/54*z6 )

       + ca^4 * ( 50387/486 - 1/24*[B4(D4RA/nc)] + 2098/27*z2 + 1793/27*z2^2
          - 76516/945*z2^3 + 48088/27*z3 - 3902/9*z3*z2 + 336/5*z3*z2^2 
          + 682/3*z3^2 - 14617/9*z5 + 80*z5*z2 + 700*z7 );

  L Cg4 =
       + ca^2*nf^2 * ( 1216/81 )

       + ca^2*cf*nf * (  - 880/3 + 256*z3 )

       + ca^3*nf * (  - 41504/81 + 640/3*z2 - 896/3*z3 )

       + ca^4 * ( 177664/81 - 4288/3*z2 + 1728/5*z2^2 + 704/3*z3 );

  L Dg4 = 
       + ca^2*nf^2 * (  - 64/27 )

       + ca^2*cf*nf * (  - 8 )

       + ca^3*nf * ( 2048/27 - 16*z2 - 16/3*z2^2 - 160*z3 )

       + ca^4 * (  - 1984/27 + 16*z2 + 88/3*z2^2 + 1072*z3 - 160*z3*z2 
          - 320*z5 );

* -----------------------------------------------------------------------------


==> anc/Pij3N10-anc.h <==

* ----------------------------------------------------------------------
*
*   The four-loop non-singlet+ and singlet MSbar anomalous dimensions 
*
*           gamma_ns+(N)  and  gamma_ij(N), i,j = q,g,  at N =< 10,
*
*   for the evolution of unpolarized parton distributions of hadrons, 
*   and the N=12 results for the ns+ and pure-singlet (ps) quark cases.
*
*   References: 
*              Additional moments and x-space approximations
*                of four-loop splitting functions in QCD
*              S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt
*              DESY 23-150, Nikhef 2023-016, LTH 1354
*
*              Low moments of the four-loop splitting functions in QCD
*              S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt
*              arXiv:2111.15561 = Phys. Lett. B825 (2022) 136853
*
*   The non-singlet results and the terms with quartic colour factors
*   were published earlier in
*
*              S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt
*              arXiv:1805.09638 = Phys. Lett. B782 (2018) 627
*
*              S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt,
*              arXiv:1707.08315 = JHEP 10 (2017) 041
*
*   Notations: z`i' = zeta_`i' are values of Riemann's zeta-function,
*              nf denotes the number of light flavours, for the group 
*              invariants see the papers.  The perturbation series is
*              written in terms of alpha_s/(4*pi) for the scale 
*              mu_r = mu_f.  There is a conventional minus sign
*              relative to the moments of the splitting functions.
*
* ----------------------------------------------------------------------
  
* N=2

 L  gqq3nsN2 =

       + cf^4 * ( 194392/2187 + 10880/81*z3 - 1280/3*z5 )
       + cf^3*ca * ( 238676/2187 + 31040/81*z3 - 704/3*z4 + 1280/3*z5 )
       + cf^2*ca^2 * ( - 1626064/2187 - 25744/27*z3 + 352*z4 + 4480/9*z5 )
       + cf*ca^3 * ( 1734130/2187 + 34936/81*z3 - 352/3*z4 - 12160/27*z5 )
       + [d4RA/nr] * ( - 736/9 + 1984/9*z3 + 5120/9*z5 )

       + cf^3*nf * ( 190912/2187 - 2528/81*z3 + 128/3*z4 - 640/3*z5 )
       + cf^2*ca*nf * ( - 177748/2187 + 12928/27*z3 - 544/3*z4 + 320/9*z5 )
       + cf*ca^2*nf * ( - 53018/243 - 4040/9*z3 + 416/3*z4 + 4480/27*z5 )
       + [d4RR/nr]*nf * ( 832/9 + 1024/9*z3 - 2560/9*z5 )

       + cf^2*nf^2 * ( 24944/2187 - 128/3*z3 + 64/3*z4 )
       + cf*ca*nf^2 * ( 6350/729 + 128/3*z3 - 64/3*z4 )
       + cf*nf^3 * ( - 1024/2187 + 128/81*z3 );

 L  gqq3psN2 = 

       + cf^3*nf * ( 227938/2187 + 1952/81*z3 + 256/9*z4 - 640/3*z5 )
       + [d4RR/nr]*nf * ( 1024/9 + 256/9*z3 - 2560/9*z5 )
       + cf^2*ca*nf * ( - 162658/6561 + 8048/27*z3 - 1664/9*z4 + 320/9*z5 )
       + cf*ca^2*nf * ( - 410299/6561 - 26896/81*z3 + 1408/9*z4 + 4480/27*z5 )

       + cf^2*nf^2 * ( - 73772/6561 - 5248/81*z3 + 320/9*z4 )
       + cf*ca*nf^2 * ( 160648/6561 + 48*z3 - 320/9*z4 )
       + cf*nf^3 * ( - 1712/729 + 128/27*z3 );

 L  gqq3N2 = gqq3nsN2 + gqq3psN2;

 L  gqg3N2 =

       + cf^3*nf * ( 16489/729 + 736/81*z3 + 256/9*z4 - 320/3*z5 )
       + ca^3*nf * ( - 88769/729 + 31112/81*z3 - 132*z4 - 3560/27*z5 )
       + cf^2*ca*nf * ( - 1153727/13122 + 7108/81*z3 - 1136/9*z4 + 2000/9*z5 )
       + cf*ca^2*nf * ( 763868/6561 - 12808/27*z3 + 2068/9*z4 + 40/9*z5 )
       + [d4RA/na]*nf * ( 368/9 - 992/9*z3 - 2560/9*z5 )

       + cf^2*nf^2 * ( - 110714/6561 - 272/9*z3 + 224/9*z4 )
       + cf*ca*nf^2 * ( 249310/6561 + 5632/81*z3 - 440/9*z4 )
       + ca^2*nf^2 * ( 48625/2187 - 3572/81*z3 + 24*z4 + 160/27*z5 )
       + [d4RR/na]*nf^2 * ( - 928/9 - 640/9*z3 + 2560/9*z5 )

       + cf*nf^3 * ( - 8744/2187 + 128/27*z3 )
       + ca*nf^3 * ( 3385/2187 - 176/81*z3 );

* independently calculated, but also fixed by the momentum sum rule

 L  ggq3N2 = - gqq3N2; 
 L  ggg3N2 = - gqg3N2;


* N=4 

 L  gqq3nsN4 = 

       + cf^4 * ( 3482407012657/34992000000 + 14504764/50625*z3 - 25136/45*z5 )
       + ca*cf^3 * ( 33802068299/174960000 - 10215349/81000*z3 - 15829/75*z4
          + 33004/45*z5 )
       + ca^2*cf^2 * ( - 1557367902137/1749600000 - 2497339/16875*z3 
          + 15829/50*z4 - 1645/9*z5 )
       + ca^3*cf * ( 49455970561/43740000 + 13461191/81000*z3 - 15829/150*z4
          - 18646/135*z5 )
       + [d4RA/nr] * ( 254713/1350 + 63568/45*z3 - 78868/45*z5 )

       + nf*cf^3 * ( 29581840417/174960000 + 820961/10125*z3 + 2878/75*z4 
          - 1256/3*z5 )
       + nf*ca*cf^2 * ( - 89325051233/437400000 + 4588639/6750*z3 - 21587/75*z4
          + 628/9*z5 )
       + nf*ca^2*cf * ( - 1796654459/4860000 - 5247961/6750*z3 + 18709/75*z4
          + 43736/135*z5 )
       + nf*[d4RR/nr] * ( 16568/135 + 22552/75*z3 - 26912/45*z5 )

       + nf^2*cf^2 * ( 5419760639/218700000 - 2146/25*z3 + 628/15*z4 )
       + nf^2*ca*cf * ( 60167591/3645000 + 2146/25*z3 - 628/15*z4 )
       + nf^3*cf * ( - 17813699/21870000 + 1256/405*z3 );

 L  gqq3psN4 = 

       + nf*cf^3 * ( 1995890620891/52488000000 - 897403/202500*z3 
          + 18997/2250*z4 - 484/15*z5 )
       + nf*ca*cf^2 * ( 209865827521/26244000000 + 6743539/202500*z3 
          - 29161/750*z4 + 242/45*z5 )
       + nf*ca^2*cf * ( - 55187654921/3280500000 - 3104267/67500*z3 
          + 34243/1125*z4 + 3164/135*z5 )
       + nf*[d4RR/nr] * ( 172231/675 - 5368/25*z3 - 3728/45*z5 )

       + nf^2*cf^2 * ( - 141522185707/26244000000 - 1207/135*z3 + 242/45*z4 )
       + nf^2*ca*cf * ( 9398360351/1640250000 + 57877/10125*z3 - 242/45*z4 )
       + nf^3*cf * ( - 46099151/72900000 + 484/675*z3 );

 L  gqq3N4 = gqq3nsN4 + gqq3psN4;

 L  gqg3N4 =

       + nf*cf^3 * ( - 8103828487201/104976000000 + 5100751/81000*z3 
          + 154589/4500*z4 - 3158/45*z5 )
       + nf*ca*cf^2 * ( 5121012352507/26244000000 - 48971263/405000*z3 
          - 143489/750*z4 + 951/5*z5 )
       + nf*ca^2*cf * ( - 314624947013/1312200000 - 2024593/9000*z3 
          + 1674889/4500*z4 + 1237/45*z5 )
       + nf*ca^3 * ( 143199094853/1458000000 + 11938031/45000*z3 - 26904/125*z4
          - 17917/135*z5 )
       + nf*[d4RA/na] * ( - 12196/135 - 81008/225*z3 + 15976/45*z5 )

       + nf^2*cf^2 * ( 37295583467/26244000000 - 1400864/50625*z3 + 707/45*z4 )
       + nf^2*ca*cf * ( 217239001681/13122000000 + 4497112/50625*z3 
          - 103669/2250*z4 )
       + nf^2*ca^2 * ( - 7131194093/4374000000 - 12599759/202500*z3 
          + 7591/250*z4 + 664/135*z5 )
       + nf^2*[d4RR/na] * ( - 112424/675 - 2336/75*z3 + 10624/45*z5 )

       + nf^3*cf * ( - 312015851/364500000 + 6644/3375*z3 )
       + nf^3*ca * ( 338346151/437400000 - 5192/2025*z3 );

 L  ggq3N4 =

       + cf^4 * ( - 1438431824489/17496000000 - 21061493/101250*z3 + 259/5*z4
          + 14408/45*z5 )
       + ca*cf^3 * ( 270563159561/8748000000 + 6105179/101250*z3 + 5917/750*z4
          - 17488/45*z5 )
       + ca^2*cf^2 * ( 1259255579057/4374000000 + 16267093/67500*z3 
          - 25621/250*z4 + 1484/45*z5 )
       + ca^3*cf * ( - 632341192829/2187000000 - 1120409/8100*z3 
          + 16048/375*z4 + 8782/135*z5 )
       + [d4RA/nr] * ( - 12196/135 - 81008/225*z3 + 15976/45*z5 )

       + nf*cf^3 * ( - 316818132031/3280500000 + 411629/16875*z3 - 4582/225*z4
          + 352/3*z5 )
       + nf*ca*cf^2 * ( 569679966383/6561000000 - 13919446/50625*z3 
          + 12501/125*z4 - 176/9*z5 )
       + nf*ca^2*cf * ( 2203719743/52488000 + 2857549/11250*z3 - 89599/1125*z4
          - 11872/135*z5 )
       + nf*[d4RR/nr] * ( - 112424/675 - 2336/75*z3 + 10624/45*z5 )

       + nf^2*cf^2 * ( 9798304643/3280500000 + 17096/675*z3 - 704/45*z4 )
       + nf^2*ca*cf * ( - 1608863899/328050000 - 39416/2025*z3 + 704/45*z4 )
       + nf^3*cf * ( 3990397/2733750 - 704/405*z3 );

 L  ggg3N4 =
   
       + ca^4 * ( 1502628149/3375000 + 1146397/11250*z3 - 504/5*z5 )
       + [d4AA/na] * ( 21623/150 + 15596/15*z3 - 6048/5*z5 )

       + nf*ca^3 * ( - 20580892841/72900000 - 12550223/22500*z3 + 8613/25*z4
          + 4316/27*z5 )
       + nf*ca^2*cf * ( - 4212122951/41006250 + 1170784/5625*z3 
          - 418198/1125*z4 + 17636/45*z5 )
       + nf*ca*cf^2 * ( 1913110089023/26244000000 + 39313783/101250*z3 
          + 26741/750*z4 - 3082/5*z5 )
       + nf*cf^3 * ( 34764568601/2099520000 - 958343/40500*z3 - 18997/2250*z4
          + 908/45*z5 )
       + nf*[d4RA/na] * ( 160091/675 + 80072/225*z3 - 48016/45*z5 )

       + nf^2*ca^2 * ( - 3250393649/218700000 + 2969291/20250*z3 - 1566/25*z4
          - 1276/135*z5 )
       + nf^2*ca*cf * ( 136020246173/3280500000 - 1672751/10125*z3 
          + 15172/225*z4 )
       + nf^2*cf^2 * ( - 275622924731/26244000000 + 253369/10125*z3 
          - 1078/225*z4 )
       + nf^2*[d4RR/na] * ( 75788/675 + 3008/15*z3 - 20416/45*z5 )

       + nf^3*ca * ( - 20440457/21870000 + 1888/405*z3 )
       + nf^3*cf * ( 1780699/24300000 - 484/675*z3 );


* N=6 

  L  gqq3nsN6 =

       + cf^4 * ( 287471623549488131/1801088541000000 
          + 33026498018/121550625*z3 - 450712/735*z5 )
       + ca*cf^3 * ( 9809771626657/476478450000 - 9025033804/121550625*z3
          - 768482/3675*z4 + 621976/735*z5 )
       + ca^2*cf^2 * ( - 588570119595401/918922725000 + 3466052671/27011250*z3 
          + 384241/1225*z4 - 1695382/2205*z5 )
       + ca^3*cf * ( 64997866579309/56010528000 + 395253829/27783000*z3 
          - 384241/3675*z4 + 1378042/6615*z5 )
       + [d4RA/nr] * ( 1816777297/2646000 + 48954263/18375*z3 
          - 8666912/2205*z5 )

       + nf*cf^3 * ( 2697261071752787/12864918150000 + 2830802/19845*z3 
          + 139724/3675*z4 - 11344/21*z5 )
       + nf*ca*cf^2 * ( - 160989027584717/612615150000 + 8830621/11025*z3 
          - 1301446/3675*z4 + 5672/63*z5 )

       + nf*ca^2*cf * ( - 96176330975533/210039480000 - 1122625478/1157625*z3
          + 1161722/3675*z4 + 548152/1323*z5 )
       + nf*[d4RR/nr] * ( 70029019/330750 + 4621504/11025*z3 - 379264/441*z5 )

       + nf^2*cf^2 * ( 5177594850433/153153787500 - 3697676/33075*z3 
          + 5672/105*z4 )
       + nf^2*ca*cf * ( 348632126303/17503290000 + 3697676/33075*z3 
          - 5672/105*z4 )
       + nf^3*cf * ( - 26381269339/26254935000 + 11344/2835*z3 );

 L  gqq3psN6 =

       + nf*cf^3 * ( 140565274663259489/5403265623000000 - 62727544/24310125*z3
          + 343156/77175*z4 - 1936/147*z5 )
       + nf*ca*cf^2 * ( 336481838777617/360217708200000 + 2111992/324135*z3 
          - 1389806/77175*z4 + 968/441*z5 )
       + nf*ca^2*cf * ( - 6194882229735067/864522499680000 - 2396237/165375*z3
          + 41866/3087*z4 + 9544/1323*z5 )
       + nf*[d4RR/nr] * ( 64697569/330750 - 426976/3675*z3 - 39808/441*z5 )

       + nf^2*cf^2 * ( - 812984663253277/270163281150000 - 2594876/694575*z3 
          + 968/441*z4 )
       + nf^2*ca*cf * ( 3092531515013/964868861250 + 217432/99225*z3 
          - 968/441*z4 )
       + nf^3*cf * ( - 19597073837/61261515000 + 1936/6615*z3 );

 L  gqq3N6 = gqq3nsN6 + gqq3psN6;

 L  gqg3N6 =

       + nf*cf^3 * ( - 2912197809548779709/21613062492000000 
          + 1026604067/24310125*z3 + 2582141/77175*z4 + 1328/147*z5 )
       + nf*ca*cf^2 * ( 324177529264517279/960580555200000 
          - 1154450237/9724050*z3 - 28952417/154350*z4 + 9832/441*z5 )
       + nf*ca^2*cf * ( - 627686002393628869/1729044999360000 
          - 6170262713/48620250*z3 + 1096679/3087*z4 + 47774/441*z5 )
       + nf*ca^3 * ( 49981299563948069/345808999872000 
          + 2383601783/12965400*z3 - 689907/3430*z4 - 159724/1323*z5 )
       + nf*[d4RA/na] * ( - 23820479/264600 - 11627738/33075*z3 + 28624/63*z5 )

       + nf^2*cf^2 * ( 1942638296203817/540326562300000 - 113578219/4862025*z3
          + 28724/2205*z4 )
       + nf^2*ca*cf * ( 3261418656515051/216130624920000 + 122909317/1620675*z3
          - 600626/15435*z4 )
       + nf^2*ca^2 * ( - 55264268415947/6175160712000 - 38177677/720300*z3 
          + 133186/5145*z4 + 5360/1323*z5 )
       + nf^2*[d4RR/na] * ( - 665983/4725 - 192736/6615*z3 + 85760/441*z5 )

       + nf^3*cf * ( - 1262351231147/2572983630000 + 15268/9261*z3 )
       + nf^3*ca * ( 34431246007/55135363500 - 8866/3969*z3 );

 L  ggq3N6 =

       + cf^4 * ( - 27548846012571077/225136067625000 
         - 28516720088/121550625*z3 + 6416/105*z4 + 260192/735*z5 )
       + ca*cf^3 * ( 15370144370986843/90054427050000 
         + 23472335174/121550625*z3 - 1023364/25725*z4 - 370016/735*z5 )
       + ca^2*cf^2 * ( 58564721355491371/720435416400000 
         + 10781187328/121550625*z3 - 1215814/25725*z4 + 373832/2205*z5 )
       + ca^3*cf * ( - 133292466369681947/864522499680000 
         - 226736591/2701125*z3 + 667258/25725*z4 + 67288/6615*z5 )
       + [d4RA/nr] * ( - 23820479/330750 - 46510952/165375*z3 + 114496/315*z5 )

       + nf*cf^3 * ( - 75665018489451691/1350816405750000 
          + 187225352/24310125*z3 - 36352/2205*z4 + 1408/21*z5 )
       + nf*ca*cf^2 * ( 331099053590779/6003628470000 - 3771301108/24310125*z3
          + 4877248/77175*z4 - 704/63*z5 )
       + nf*ca^2*cf * ( 40511222207957/3430644840000 + 3610221368/24310125*z3
          - 3604928/77175*z4 - 65344/1323*z5 )
       + nf*[d4RR/nr] * ( - 2663932/23625 - 770944/33075*z3 + 68608/441*z5 )

       + nf^2*cf^2 * ( 27562736653631/9648688612500 + 266912/19845*z3 
          - 2816/315*z4 )
       + nf^2*ca*cf * ( - 301286343367/110270727000 - 944432/99225*z3
          + 2816/315*z4 )
       + nf^3*cf * ( 3574461862/3281866875 - 2816/2835*z3 );

 L  ggg3N6 =

       + ca^4 * ( 14796034088334539/23053933324800 + 198201877/777924*z3
          - 118210/441*z5 )
       + [d4AA/na] * ( 1255552/2205 + 2997592/1323*z3 - 472840/147*z5 )

       + nf*ca^3 * ( - 352499691830939/914838624000 - 4467756563/6482700*z3
          + 103356/245*z4 + 238544/1323*z5 )
       + nf*ca^2*cf * ( - 174297079261544753/864522499680000
          + 12199024283/48620250*z3 - 6710594/15435*z4 + 221576/441*z5 )
       + nf*ca*cf^2 * ( 51836938615212157/360217708200000 + 459844342/972405*z3
          + 1338986/77175*z4 - 334352/441*z5 )
       + nf*cf^3 * ( 10457671535671561/5403265623000000 - 100551124/8103375*z3
          - 343156/77175*z4 + 992/147*z5 )
       + nf*[d4RA/na] * ( 9661697/22050 + 22351528/33075*z3 - 726848/441*z5 )

       + nf^2*ca^2 * ( - 2273514775943/294055272000 + 126516356/694575*z3 
          - 18792/245*z4 - 22000/1323*z5 )
       + nf^2*ca*cf * ( 122395144706959/2205414540000 - 133661648/694575*z3 
          + 173704/2205*z4 )
       + nf^2*cf^2 * ( - 61017705026527/5403265623000 + 2171164/99225*z3 -
         4576/2205*z4 )
       + nf^2*[d4RR/na] * ( 788419/3675 + 180272/441*z3 - 352000/441*z5 )

       + nf^3*cf * ( - 9085701773/30630757500 - 1936/6615*z3 )
       + nf^3*ca * ( - 5226936307/5250987000 + 3224/567*z3 );


* N=8

 L  gqq3nsN8 =

       + cf^4 * ( 1526099947627950150458381/8067032349014016000000
          + 20349260276089/78764805000*z3 - 1804282/2835*z5 )
       + ca*cf^3 * ( - 1421752209961884815677/19207219878604800000
          - 3387289715833/140026320000*z3 - 27614477/132300*z4
          + 17728727/19845*z5 )
       + ca^2*cf^2 * ( - 136950111821419605151/304876506009600000
          + 81027197994671/210039480000*z3 + 27614477/88200*z4
          - 4834637/3780*z5 )
       + ca^3*cf * ( 1008933995789394973/871075731456000
          - 33568622483/244944000*z3 - 27614477/264600*z4 + 31576003/59535*z5 )
       + [d4RA/nr] * ( 245446938529151/216040608000 + 964237792849/250047000*z3
          - 117093083/19845*z5 )

       + nf*cf^3 * ( 1136310990563809311301/4801804969651200000
          + 5612836699/30005640*z3 + 2510407/66150*z4 - 39532/63*z5 )
       + nf*ca*cf^2 * ( - 11533221344476533811/38109563251200000
          + 88755158137/100018800*z3 - 17730227/44100*z4 + 19766/189*z5 )
       + nf*ca^2*cf * ( - 189224450730372949/362948221440000
          - 1661823807613/1500282000*z3 + 48169867/132300*z4 + 813749/1701*z5 )
       + nf*[d4RR/nr] * ( 1164731326841/3857868000 + 892046473/1786050*z3
          - 605768/567*z5 )

       + nf^2*cf^2 * ( 386628670506434189/9527390812800000
          - 77750543/595350*z3 + 19766/315*z4 )
       + nf^2*ca*cf * ( 2001327622434827/90737055360000 + 77750543/595350*z3
          - 19766/315*z4 )
       + nf^3*cf * ( - 77182042631063/68052791520000 + 39532/8505*z3 );

 L  gqq3psN8 =

       + nf*cf^3 * ( 3960340604223955458923/192072198786048000000 
          - 34718701049/18003384000*z3 + 13529827/4762800*z4 - 1369/189*z5 )
       + nf*ca*cf^2 * ( - 43838488788848637899/13719442770432000000 
          + 10167760657/18003384000*z3 - 10211371/952560*z4 + 1369/1134*z5 )
       + nf*ca^2*cf * ( - 8552512702477166383/2939880593664000000 
          - 97528710971/18003384000*z3 + 1340251/170100*z4 + 128/63*z5 )
       + nf*[d4RR/nr] * ( 1183211180737/7715736000 - 18321694/297675*z3
          - 18164/189*z5 )

       + nf^2*cf^2 * ( - 5115927245667479753/2743888554086400000 
          - 15129691/7144200*z3 + 1369/1134*z4 )
       + nf^2*ca*cf * ( 15301312238130101/7349701484160000 + 8397097/7144200*z3
          - 1369/1134*z4 )
       + nf^3*cf * ( - 162840799744061/816633498240000 + 1369/8505*z3 );

 L  gqq3N8 = gqq3nsN8 + gqq3psN8;

 L  ggq3N8 = 

       + cf^4 * ( - 24543597526270550844943/161340646980280320000 
          - 15301069838573/63011844000*z3 + 10747/168*z4 + 213596/567*z5 )
       + ca*cf^3 * ( 6310523848625645534759/24009024848256000000 
          + 15872437061239/63011844000*z3 - 291860591/4762800*z4 
          - 2286556/3969*z5 )
       + ca^2*cf^2 * ( - 87368680167927504727/2572395519456000000 
          + 291378678971/14002632000*z3 - 31798217/1587600*z4 + 4982/21*z5 )
       + ca^3*cf * ( - 133262292247883142773/1469940296832000000 
          - 1106936590687/18003384000*z3 + 5161112/297675*z4 - 73193/7938*z5 )
       + [d4RA/nr] * ( - 273996244909/4320812160 - 137047639/555660*z3 
          + 151490/441*z5 )

       + nf*cf^3 * ( - 50125745829108214529/1371944277043200000 
          - 292991233/150028200*z3 - 580927/39690*z4 + 2960/63*z5 )
       + nf*ca*cf^2 * ( 77269186724872290241/2057916415564800000 
          - 6495831967/64297800*z3 + 22993211/476280*z4 - 1480/189*z5 )
       + nf*ca^2*cf * ( 89928989976567629/32665339929600000 
          + 8867614661/85730400*z3 - 16022087/476280*z4 - 58420/1701*z5 )
       + nf*[d4RR/nr] * ( - 2023939021/24111675 - 3285578/178605*z3 
          + 65440/567*z5 )

       + nf^2*cf^2 * ( 269507034349861709/102895820778240000 + 10846/1215*z3
          - 1184/189*z4 )
       + nf^2*ca*cf * ( - 383192836407971/174992892480000 - 349492/59535*z3
          + 1184/189*z4 )
       + nf^3*cf * ( 1517401222367/1701319788000 - 1184/1701*z3 );

 L  gqg3N8 =

       + nf*cf^3 * ( - 990917988466579134913309/5762165963581440000000 
          + 3183230120837/180033840000*z3 + 1481184343/47628000*z4 
          + 398159/5670*z5 )
       + nf*ca*cf^2 * ( 173705322188197694847769/411583283112960000000 
          - 5433407245849/60011280000*z3 - 417892403/2381400*z4 
          - 171271/1620*z5 )
       + nf*ca^2*cf * ( - 2068466449111368729523/4899800989440000000
          - 14832708232003/180033840000*z3 + 35445949/108000*z4 + 23311/140*z5 )
       + nf*ca^3 * ( 336616045154933559893/2099914709760000000 
          + 697606492357/5143824000*z3 - 26056547/141750*z4 - 419459/3780*z5 )
       + nf*[d4RA/na] * ( - 273996244909/3086294400 - 137047639/396900*z3 
          + 30298/63*z5 )

       + nf^2*cf^2 * ( 40554044566337273617/8231665662259200000 
          - 26373124409/1285956000*z3 + 127207/11340*z4 )
       + nf^2*ca*cf * ( 36065612407080472327/2939880593664000000 
          + 5699612263/85730400*z3 - 22867163/680400*z4 )
       + nf^2*ca^2 * ( - 4518848403845479427/419982941952000000 
          - 13175860451/285768000*z3 + 15234743/680400*z4 + 818/243*z5 )
       + nf^2*[d4RR/na] * ( - 2023939021/17222625 - 3285578/127575*z3 
          + 13088/81*z5 )

       + nf^3*cf * ( - 47263236736035329/146994029683200000 
          + 2244679/1530900*z3 )
       + nf^3*ca * ( 886247558029/1708914965625 - 35816/18225*z3 );

 L  ggg3N8 = 

       + ca^4 * ( 913169436152027903/1171827405000000 
          + 51527099041/131220000*z3 - 172436/405*z5 )
       + [d4AA/na] * ( 537502950787/551124000 + 46340503/13500*z3
          - 689744/135*z5 )

       + nf*cf^3 * ( - 3875574534972929574389/576216596358144000000 
          - 135851486693/18003384000*z3 - 13529827/4762800*z4 + 613/189*z5 )
       + nf*ca*cf^2 * ( 7722227993192582836559/41158328311296000000 
          + 591286208311/1125211500*z3 + 10006243/952560*z4 - 138355/162*z5 )
       + nf*ca^2*cf * ( - 793554238929989675839/2939880593664000000 
          + 534393934321/1800338400*z3 - 40892093/85050*z4 + 320660/567*z5 )
       + nf*ca^3 * ( - 31340067299523269041/69997156992000000
          - 680081584643/857304000*z3 + 1788457/3780*z4 + 351572/1701*z5 )
       + nf*[d4RA/na] * ( 4208909173201/7715736000 + 3518370631/4465125*z3
          - 1069268/567*z5 )

       + nf^2*cf^2 * ( - 95246090820533670043/8231665662259200000 
          + 445763281/21432600*z3 - 6623/5670*z4 )
       + nf^2*ca*cf * ( 942217912695786851/14699402968320000
          - 4533011177/21432600*z3 + 247192/2835*z4 )
       + nf^2*ca^2 * ( - 997206831355739/388873094400000 + 111733544/535815*z3
          - 162587/1890*z4 - 6280/243*z5 )	       
       + nf^2*[d4RR/na] * ( 331056293/984150 + 17535248/25515*z3  
          - 100480/81*z5 ) 

       + nf^3*cf * ( - 12373917501191/30245685120000 - 1369/8505*z3 )
       + nf^3*ca * ( - 263132873693/243045684000 + 7744/1215*z3 );


* N=10 

 L  gqq3nsN10 =

       + cf^4 * ( 2017383724760695233171991134991/9825227427985488199296000000
          + 143667693462054187/576597755002500*z3 - 222343766/343035*z5 )
       + ca*cf^3 * ( - 1244204474536625986344420833/9666693652091192640000000
          + 8470409428966531/768797006670000*z3 - 151796299/727650*z4
          + 440406986/480249*z5 )
       + ca^2*cf^2 * ( - 8344774766025843618923173/27898105778040960000000
          + 488048876510787149/768797006670000*z3 + 151796299/485100*z4
          - 79369519/45738*z5 )
       + ca^3*cf * ( 37809477198339250105213/32937551095680000000
          - 1032212221214159/3630682440000*z3 - 151796299/1455300*z4
          + 2378996101/2881494*z5 )
       + [d4RA/nr] * ( 6387465101013091/4149351360000
          + 751245802206203/151278435000*z3 - 18465293144/2401245*z5 )

       + nf*cf^3 * ( 273095498113782515546834719/1063336301730031190400000
          + 110938456177789/499218835500*z3 + 151796299/4002075*z4
          - 482200/693*z5 )
       + nf*ca*cf^2 * ( - 232521423145307204017937/697452644451024000000
          + 317697741600923/332812557000*z3 - 1172854799/2668050*z4
          + 241100/2079*z5 )
       + nf*ca^2*cf * ( - 3449950935218411700067/6038551034208000000
          - 168584409069107/138671898750*z3 + 3214971799/8004150*z4
          + 181204484/343035*z5 )
       + nf*[d4RR/nr] * ( 51618947156153/134469720000 + 18626595374/33350625*z3
          - 141624128/114345*z5 )

       + nf^2*cf^2 * ( 17653381355656128339793/383598954448063200000
          - 5236700507/36018675*z3 + 48220/693*z4 )
       + nf^2*ca*cf * ( 7133251712396708693/301927551710400000
          + 5236700507/36018675*z3 - 48220/693*z4 )
       + nf^3*cf * ( - 613551152411968391/498180460322160000 + 96440/18711*z3 );

 L  gqq3psN10 =

       + nf*cf^3 * ( 19206657411733877390649313/1118944450162341495000000
          - 45224548192/28017383625*z3 + 1080128/539055*z4 - 25088/5445*z5 )
       + nf*ca*cf^2 * ( - 1538138456874500390560463/298385186709957732000000
          - 31074715888/28017383625*z3 - 97295744/13476375*z4 + 12544/16335*z5 )
       + nf*ca^2*cf * ( - 202179113304531644762417/284176368295197840000000
          - 192321673117627/109828143810000*z3 + 23430848/4492125*z4
          - 14912/49005*z5 )
       + nf*[d4RR/nr] * ( 1240606813603/9901861200 - 182828576543/6303268125*z3
          - 1624576/16335*z5 )

       + nf^2*cf^2 * ( - 367710354086746558213/296017050307497750000
          - 1243744/898425*z3 + 12544/16335*z4 )
       + nf^2*ca*cf * ( 314242565140920849001/215285127496362000000
          + 89550464/121287375*z3 - 12544/16335*z4 )
       + nf^3*cf * ( - 2205751150439/15885856515375 + 25088/245025*z3 );

  L  gqq3N10 = gqq3nsN10 + gqq3psN10;

  L  ggq3N10 =

       + cf^4 * ( - 10853673038701241183091951323/62660889209091123720000000
          - 726934765981684/2941825280625*z3 + 16751072/259875*z4
          + 19310144/49005*z5 )
       + ca*cf^3 * ( 542937177948206382842582969/1670957045575763299200000
          + 31493864059633/108956491875*z3 - 6864965416/94334625*z4
          - 6174656/9801*z5 )
       + ca^2*cf^2 * ( - 176439961207867804097579923/
          1670957045575763299200000 - 579719752264/28017383625*z3
          - 4242844/1164625*z4 + 4582256/16335*z5 )
       + ca^3*cf *  ( - 1523068185119005263091080961/27849284092929388320000000
          - 5408146393855729/109828143810000*z3 + 1127996644/94334625*z4
          - 523568/29403*z5 )
       + [d4RA/nr] * ( - 1269333487356283/21784094640000
          - 769373679649/3438146250* z3 + 15732224/49005*z5 )

       + nf*cf^3 * ( - 56013386247927639171031907/2237888900324682990000000
          - 365131853104/46695639375*z3 - 652192/49005*z4 + 3584/99*z5 )
       + nf*ca*cf^2 * ( 39336775666814707823343377/1491925933549788660000000
          - 1973089362212/28017383625*z3 + 179052352/4492125*z4 - 1792/297*z5 )
       + nf*ca^2*cf * ( - 35738891348053198625123/45209876774236020000000
          + 76945028642074/980608426875*z3 - 357804256/13476375*z4
          - 1291648/49005*z5 )
       + nf*[d4RR/nr] * ( - 181205970624529/2723011830000
          - 4515702496/300155625*z3 + 1494016/16335*z5 )

       + nf^2*cf^2 * ( 7082606576237379049/2990071215227250000
          + 4834432/735075*z3 - 7168/1485*z4 )
       + nf^2*ca*cf * ( - 74338063361300467/38126055636900000
          - 8906512/2205225*z3 + 7168/1485*z4 )
       + nf^3*cf * ( 1730630298974/2269408073625 - 7168/13365*z3 );  

  L  gqg3N10 =

       + nf*cf^3 * ( - 774607400252577911077514539/3916305575568195232500000
          - 805380500854/140086918125*z3 + 2705671898/94334625*z4
          + 1934336/16335*z5 )
       + nf*ca*cf^2 * ( 2957158836400064364217056863/6188729798428752960000000
          - 217656420816083/3922433707500*z3 - 15390821408/94334625*z4 
          - 1121272/5445*z5 )
       + nf*ca^2*cf * ( - 6335098018460327267287847261/
           13924642046464694160000000 - 8647744620157/140086918125*z3 
         + 3177267559/10481625*z4 + 312172/1485*z5 )
       + nf*ca^3 * ( 683009455461651804853128719/4125819865619168640000000 +
         1383109617439853/13312502280000*z3 - 5303419507/31444875*z4 - 5029972/
         49005*z5 )
       + [d4RA/na]*nf * ( - 1269333487356283/14522729760000
          - 769373679649/2292097500*z3 + 7866112/16335*z5 )

       + nf^2*cf^2 * ( 4356561239541026269442263/745962966774894330000000
          - 287267101372/15565213125*z3 + 269096/27225*z4 )
       + nf^2*ca*cf * ( 698565087254281295546651/73675354743199440000000
          + 2781155392789/46695639375*z3 - 133132504/4492125*z4 )
       + nf^2*ca^2* ( - 261639145927435210838789/24111934279592544000000
          - 26791509912217/653738951250*z3 + 88731664/4492125*z4
          + 46688/16335*z5 )
       + [d4RR/na]*nf^2 * ( - 181205970624529/1815341220000
          - 2257851248/100051875*z3 + 747008/5445*z5 )

       + nf^3*cf * ( - 2121999454705273487/9785687613471000000
          + 53744464/40429125*z3 )
       + nf^3*ca * ( 5513232141828253/12708685212300000 - 430256/245025*z3 );

 L   ggg3N10 =

       + ca^4 * ( 22456657892477562064767080711/25270646676917407920000000
          + 73846513655083/142369816050*z3 - 153025522/266805*z5 )
       + [d4AA/na] * ( 2465616588411197/1815341220000 
          + 3181991394023/700363125*z3 - 612102088/88935*z5 )

       + nf*cf^3 * ( - 941134719170744230384913/79924603583024392500000
          - 4953774597752/980608426875*z3 - 1080128/539055*z4 + 256/135*z5 )
       + nf*ca*cf^2 * ( 323084460491834273793113701/1491925933549788660000000
          + 79257043186949/140086918125*z3 + 96076064/13476375*z4 
          - 35324984/38115*z5 )
       + nf*ca^2*cf* ( - 2224242538139003360626622957/6962321023232347080000000
          + 419373367171051/1248047088750*z3 - 16266111506/31444875*z4 
          + 69670324/114345*z5 )
       + nf*ca^3 * ( - 3486469494115338162974489/7032647498214492000000 
          - 32293176652422641/36609381270000*z3 + 8873246/17325*z4 
          + 81468964/343035*z5 )
       + nf*[d4RA/na] * ( 4251405683983949/7261364880000
          + 4659512350937/6303268125*z3 - 214355392/114345*z5 )

       + nf^2*cf^2 * ( - 20853686824119167585477/1776102301844986500000
          + 2464070896/121287375*z3 - 61376/81675*z4 )
       + nf^2*ca*cf * ( 21257339627304028801747/301399178494906800000
          - 38450577988/169802325*z3 + 53669108/571725*z4 )
       + nf^2*ca^2* ( 263981382797132507279/121777445856528000000
          + 917422934833/3962054250*z3 - 17746492/190575*z4 - 608896/16335*z5 )
       + nf^2*[d4RR/na] * ( 35604721980361/74095560000 
          + 62420775464/60031125*z3 - 9742336/5445*z5 )

       + nf^3*cf * ( - 4047476058908941/8737221083456250 - 25088/245025*z3 )
       + nf^3*ca * ( - 983912572928041/847245680820000 + 215128/31185*z3 );


* N=12 - only gamma_qq (ns+ and ps) is complete

  L  gqq3nsN12 =

       + cf^4 * ( 331516931678819616019516119238120540753/
          1541296125734534205067061110080000000 + 3996930795976177310551/
          16468208480626402500*z3 - 37964613926/57972915*z5 )
       + ca*cf^3 * ( - 41810347217755725651032771751930697/
          256626061560861506005171680000000 + 98597799463449331819/
          2744701413437733750*z3 - 25648239313/122972850*z4
          + 34328650826/ 36891855*z5 )

       + ca^2*cf^2 * ( - 238851091715148666377698033403459/
          1367305023301293405288960000000
          + 38330693033675619062839/43915222615003740000*z3
          + 25648239313/81981900*z4 - 27699141079/ 12882870*z5 )
       + ca^3*cf * ( 516560961693213572859380630401/
          455313028072358776320000000 - 3552780661279687493/8356447859760000*z3
          - 25648239313/245945700*z4 + 242831514391/221351130*z5 )
       + [d4RA/nr] * ( 55568956318895924814773/29157574993747200000
          + 224835066938602217/37496881422000*z3 - 3785627672012/405810405*z5 )

       + nf*cf^3 * ( 14007724721120701350168397616773189
          /51325212312172301201034336000000
          + 275829519782497567/1096783781593500*z3 + 25648239313/676350675*z4
          - 6774784/9009*z5 )
       + nf*ca*cf^2 * ( - 12260374152873668292904144517329/
          34182625582532335132224000000 + 246056489027368057/243729729243000*z3
          - 212141105873/450900450*z4 + 3387392/27027*z5 )
       + nf*ca^2*cf * ( - 581173376177155203686777699/
          948568808484080784000000 - 119245993023506038/91398648466125*z3
          + 585126838993/1352701350*z4 + 599861228/1054053*z5 )
      + nf*[d4RR/nr] * ( 22664035135268075399/49587712574400000
          + 18402607883189/30435780375*z3 - 485441696/351351*z5 )

       + nf^2*cf^2 * ( 14406272473786523198816959409/284855213187769459435200000
          - 191866603189/1217431215*z3 + 3387392/ 45045*z4 )
       + nf^2*ca*cf * ( 442446968888889719821403/17785665159076514700000
          + 191866603189/1217431215*z3 - 3387392/45045*z4 )
       + nf^3*cf * ( - 18633947419926787652303/14228532127261211760000
          + 6774784/1216215*z3 );

 L  gqq3psN12 =

       + nf*cf^3 * ( 88961716829219432715740321165467/
           6065706909620362869213148800000 - 671898176890091/475272972023850*z3
          + 2642589184/1758511755*z4 - 124820/39039*z5 )
       + nf*ca*cf^2 * ( - 116621076523257514706541796876157/
           19410262110785161181482076160000
          - 1989733300788683/1267394592063600*z3 - 18419693641/3517023510*z4
          + 62410/117117*z5 )
       + nf*ca^2*cf * ( 108542242435054542124290045599/
           210067771761744168630758400000
          + 7458806358343849/228131026571448000*z3 + 108549713/29066310*z4
          - 549260/351351*z5 )
       + nf*[d4RR/nr] * ( 13789024918875535939/130167745507800000
        - 261789233833/33202669500*z3 - 11883280/117117*z5 )
*
       + nf^2*cf^2 * ( - 2797424774494087428631891051/
           3209368735248869242969920000 - 15566147588/15826605795*z3
          + 62410/117117*z4 )
       + nf^2*ca*cf * ( 17400519563132679535658867/16159059366288012971596800
          + 536686847/1055107053*z3 - 62410/117117*z4 )
       + nf^3*cf * ( - 127821768039445576087/1233139451029305019200
          + 24964/351351*z3 );

 L  gqq3N12 = gqq3nsN12 + gqq3psN12;

* ----------------------------------------------------------------------


==> anc/xPgg3a.f <==
*
* ..File: xPgg3a.f   
*
* ..The 4-loop MSbar gluon-gluon splitting function P_{gg}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed nf = 3, 4 and 5 based on the 
*    first five even moments together with small-x/large-x constraints.
*    The two sets providing the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*   
*    Reference: Additional moments and x-space approximations
*                 of four-loop splitting functions in QCD
*               S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt
*               DESY 23-150, Nikhef 2023-016, LTH 1354
*
* =====================================================================
*
* ..The regular part
*
       FUNCTION P3GGA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
       COMMON / P3GSOFT / A4gluon
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
*  The known large-x coefficients [except delta(1-x)]
*
       A4gluon =  40880.330D0     - 11714.246D0*nf
     ,          + 440.04876D0*nf2 + 7.3627750D0*nf3
       Ccoeff = 8.5814120D+4 - 1.3880515D+4*nf + 1.3511111D+2*nf2
       Dcoeff = 5.4482808D+4 - 4.3411337D+3*nf - 2.1333333D+1*nf2 
*    
*  The known coefficients of 1/x*ln^a x terms, a = 3,2
*
       bfkl0  = - 8.308617314D+3
       bfkl1  = - 1.069119905D+5 - 9.963830436D+2*nf
*
*  The resulting part of the function
*
       P3gg01 =
     ,      + bfkl0* DL**3*YM
     ,      + bfkl1* DL**2*YM
     ,      + Ccoeff* DL1
     ,      + Dcoeff - A4gluon
*
*  The selected approximations for nf = 3, 4, 5
*
       IF ( NF .EQ. 3 ) THEN
         P3ggApp1 = P3gg01
     ,      + 3.4*bfkl1* DL*YM
     ,      - 345063.* Y1*YM 
     ,      + 86650.* (1.+Y*Y)*Y1
     ,      + 158160.* DL
     ,      - 15741.* Y1*DL1**2
     ,      - 9417.* Y1*DL1**3  
         P3ggApp2 = P3gg01
     ,      + 5.4*bfkl1* DL*YM
     ,      - 1265632.* Y1*YM 
     ,      - 656644.* (1.+Y*Y)*Y1
     ,      - 1352233.* DL
     ,      + 203298.* Y1*DL1**2
     ,      + 39112.* Y1*DL1**3  
       ELSE IF ( NF .EQ. 4 ) THEN
         P3ggApp1 = P3gg01
     ,      + 3.4*bfkl1* DL*YM
     ,      - 342625.* Y1*YM 
     ,      + 100372.* (1.+Y*Y)*Y1
     ,      + 189167.* DL
     ,      - 29762.* Y1*DL1**2
     ,      - 12102.* Y1*DL1**3  
         P3ggApp2 = P3gg01
     ,      + 5.4*bfkl1* DL*YM
     ,      - 1271540.* Y1*YM 
     ,      - 649661.* (1.+Y*Y)*Y1
     ,      - 1334919.* DL
     ,      + 191263.* Y1*DL1**2
     ,      + 36867.* Y1*DL1**3  
       ELSE IF ( NF .EQ. 5 ) THEN
         P3ggApp1 = P3gg01
     ,      + 3.4*bfkl1* DL*YM
     ,      - 337540.* Y1*YM 
     ,      + 119366.* (1.+Y*Y)*Y1
     ,      + 223769.* DL
     ,      - 45129.* Y1*DL1**2  
     ,      - 15046.* Y1*DL1**3
         P3ggApp2 = P3gg01
     ,      + 5.4*bfkl1* DL*YM
     ,      - 1274800.* Y1*YM 
     ,      - 637406.* (1.+Y*Y)*Y1
     ,      - 1314010.* DL
     ,      + 177882.* Y1*DL1**2
     ,      + 34362.* Y1*DL1**3  
       ELSE
         WRITE(6,*) '  Error in function P3PSA: choice of nf   '
         CALL ABORT
       END IF
*
*  We return (for now) one of the two error-band representatives
*  or the present best estimate, their average
       IF ( IMOD .EQ. 1 ) THEN
         P3GGA = P3ggApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3GGA = P3ggApp2
       ELSE
         P3GGA = 0.5* ( P3ggApp1 + P3ggApp2 )
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular (soft) piece of P_gg^(3).
*   Note: A4gluon is provided by a common block set in P3GGA
*
       FUNCTION P3GGB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
       COMMON / P3GSOFT / A4gluon
*
       P3GGB  = A4gluon/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of P_gg^(3).
*   Note: A4gluon is provided by a common block set in P3GGA
*
       FUNCTION P3GGC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
       COMMON / P3GSOFT / A4gluon
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
*  The coefficient of delta(1-x), also called the virtual anomalous
*  dimension. nf^0 and nf^1 are still approximate, but the errors 
*  (+- 0.3 in nf^0) are too small to be relevant in this context.
*
       B4gluon =  68587.64        - 18143.983D0*nf 
     ,          + 423.81135D0*nf2 + 9.0672154D-1*nf3
*
       P3GGC = LOG (1.D0-Y)* A4gluon + B4gluon
*
       RETURN
       END
*
* =================================================================av==


==> anc/xPgq3a.f <==
*
* ..File: xPgq3a.f   
*
* ..The 4-loop MSbar quark-to-gluon splitting function P_{gq}^(3) 
*    for the evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed nf = 3, 4 and 5 based on the 
*    first five even moments together with small-x/large-x constraints.
*    The two sets providing the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*
*    Reference: Additional moments and x-space approximations
*                 of four-loop splitting functions in QCD
*               S. Moch, B. Ruijl, T. Ueda, J. Vermaseren and A. Vogt
*               DESY 23-150, Nikhef 2023-016, LTH 1354   
*
* =====================================================================
*
*
       FUNCTION P3GQA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf,nf2,nf3
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
* Known large-x coefficients
       x1L5cff = 1.3443073E+1 - 5.4869684E-1*nf
       x1L4cff = 3.7539831E+2 - 3.4494742E+1*nf + 8.7791495E-1*nf2
*    
* Small-x, Casimir scaled from P_gg (approx. for bfkl1)
       bfkl0 =   - 8.3086173E+3 / 2.25
       bfkl1 = ( - 1.0691199E+5 - nf* 9.9638304E+2 ) / 2.25
*
* The resulting part of the function
*
       P3gq01 =
     ,      + bfkl0* DL**3*YM
     ,      + bfkl1* DL**2*YM
     ,      + x1L4cff* DL1**4
     ,      + x1L5cff* DL1**5
*
* The selected approximations for nf = 3, 4, 5
       IF ( NF .EQ. 3 ) THEN
         P3gqApp1 = P3GQ01
     ,      + 3.4*bfkl1* DL*YM
     ,      - 161562.* Y1*YM
     ,      + 36469.
     ,      + 72317.* DL
     ,      - 3977.3* DL1**2
     ,      +  484.4* DL1**3
         P3gqApp2  = P3GQ01
     ,      + 5.4*bfkl1* DL*YM
     ,      - 546482.* Y1*YM
     ,      - 39464.
     ,      - 401000.* DL
     ,      + 13270.* DL1**2
     ,      + 3289.* DL1**3
       ELSE IF ( NF .EQ. 4 ) THEN
         P3gqApp1 = P3GQ01
     ,      + 3.4*bfkl1* DL*YM
     ,      - 158805.* Y1*YM
     ,      + 35098.
     ,      + 87258.* DL
     ,      - 4834.1* DL1**2
     ,      +  176.6* DL1**3
         P3gqApp2  = P3GQ01
     ,      + 5.4*bfkl1* DL*YM
     ,      - 547215.* Y1*YM
     ,      - 41523.
     ,      - 390350.* DL
     ,      + 12571.* DL1**2
     ,      + 3007.* DL1**3
       ELSE IF ( NF .EQ. 5 ) THEN
         P3gqApp1 = P3GQ01
     ,      + 3.4*bfkl1* DL*YM
     ,      - 154336.* Y1*YM
     ,      + 33889.  
     ,      + 103440.* DL
     ,      - 5745.8 * DL1**2
     ,      -  128.6* DL1**3
         P3gqApp2  = P3GQ01
     ,      + 5.4*bfkl1* DL*YM
     ,      - 546236.* Y1*YM
     ,      - 43421.
     ,      - 378460.* DL
     ,      + 11816.* DL1**2
     ,      + 2727.3* DL1**3
       ELSE IF ( NF .EQ. 5 ) THEN
         P3gqApp1 = P3GQ01
         P3gqApp2 = P3GQ01
       ELSE
         WRITE(6,*) '  Error in function P3GQA: choice of nf   '
         CALL ABORT
       END IF
*
* We return (for now) one of the two error-band representatives
* or the present best estimate, their average
       IF ( IMOD .EQ. 1 ) THEN
         P3GQA = P3gqApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3GQA = P3gqApp2
       ELSE
         P3GQA = 0.5* ( P3gqApp1 + P3gqApp2 )
       END IF
*
       RETURN
       END
*
* =================================================================av==

